Tree-like resolution complexity of two planar problems

We consider two CSP problems: the first CSP encodes 2D Sperner's lemma for the standard triangulation of the right triangle on $n^2$ small triangles; the second CSP encodes the fact that it is impossible to match cells of $n \times n$ square to arrows (two horizontal, two vertical and four diagonal) such that arrows in two cells with a common edge differ by at most $45^\circ$, and all arrows on the boundary of the square do not look outside (this fact is a corollary of the Brower's fixed point theorem). We prove that the tree-like resolution complexities of these CSPs are $2^{\Theta(n)}$. For Sperner's lemma our result implies $\Omega(n)$ lower bound on the number of request to colors of vertices that is enough to make in order to find a trichromatic triangle; this lower bound was originally proved by Crescenzi and Silvestri. CSP based on Sperner's lemma is related with the $\rm PPAD$-complete problem. We show that CSP corresponding to arrows is also related with a $\rm PPAD$-complete problem.

==> pics/gen.py <==
prefix = """\\vspace{{0.3cm}}
{{
    \\tikzstyle{{arr}}=[xshift=7, yshift=7]
    \\tikzstyle{{lw}}=[very thick, line width=0.5mm]
    \\newcommand{{\\darr}}[3]{{\\node[arr] at (#2, #1) {{$#3$}}}}
    \\newcommand{{\\darrl}}[9]{{\\darr{{#1}}{{0}}{{#2}};\\darr{{#1}}{{1}}{{#3}};\\darr{{#1}}{{2}}{{#4}};\\darr{{#1}}{{3}}{{#5}};\\darr{{#1}}{{4}}{{#6}};\\darr{{#1}}{{5}}{{#7}};\\darr{{#1}}{{6}}{{#8}};\\darr{{#1}}{{7}}{{#9}};}}
    
    \\newcommand{{\\xstep}}{{{0}}}
    \\newcommand{{\\ystep}}{{{1}}}

    \\begin{{tikzpicture}}[scale=1]

"""

postfix = """    
    \\end{{tikzpicture}}
}}
\\vspace{{0.3cm}}
"""

pat_case = """
        \\begin{{scope}}[xshift= {0} * \\xstep, yshift = {1} * \\ystep]       
            \\begin{{scope}}[yshift=2mm, xshift=-3mm]
                {2}
                {3}
                \\node[fill=black, circle, inner sep=0.7mm] at (-1.5, 2) {{}};

                \\node[xshift=3mm] at (-0.7, 2) {{$\\Rightarrow$}};
            \\end{{scope}}

            \\draw[step=.5cm,style=help lines] (0, 0) grid (4.5, 4.5);

            {4}
        \\end{{scope}}
"""
pat_ellipse = "\\draw[thick, color=red] ({0}, {1}) ellipse ({2} and {3});\n"
pat_arrow = "\\draw[very thick, ->] ({0}, {1}) -> ({2}, {3});"
#\draw[very thick, ->] (-1.5, 2.1) -> (-1.5, 2.5);

def good(dir):
    return abs(dir[0] + dir[1]) > 0.1
def neg(val):
    return -abs(val)

def relax(a, b):
    a = min(a, b + 1)
    b = min(b, a + 1)
    return a, b
def neg_mast(a, b):
    return (neg(a), neg(b)) if a < 0 or b < 0 else (a, b)


arr = ["\\ar", "\\aru", "\\au", "\\alu", "\\al", "\\ald", "\\ad", "\\ard"]

def build_field(d_from, d_to):
    result = [[-1] * 9] * 9 
    if not good(d_from) and not good(d_to):
        return [[4] * 9] * 9
    for x in range(9):
        for y in range(9):
            dx = x - 4
            dy = y - 4
    result = [[9] * 9 for i in range(9)]
    for i in range(5):
        result[4 + i * d_from[1]][4 + i * d_from[0]] = 0
        result[4 + i * d_to[1]][4 + i * d_to[0]] = 0
    for t in range(5):
        for i in range(8):
            for j in range(9):
                result[i][j], result[i + 1][j] = relax(result[i][j], result[i + 1][j])
                result[j][i], result[j][i + 1] = relax(result[j][i], result[j][i + 1])
        for i in range(8):
            for j in range(8):
                result[i][j], result[i + 1][j + 1] = relax(result[i][j], result[i + 1][j + 1]) 
                result[i + 1][j], result[i][j + 1] = relax(result[i + 1][j], result[i][j + 1]) 
    sx, sy = 4 + (d_from[0] - d_from[1]) * 4, 4 + (d_from[1] + d_from[0]) * 4
    result[sy][sx] = result[sy][sx] * -1
    if good(d_from) and good(d_to):
        for t in range(30):
            for i in range(8):
                for j in range(9):
                    result[i][j], result[i + 1][j] = neg_mast(result[i][j], result[i + 1][j])
                    result[j][i], result[j][i + 1] = neg_mast(result[j][i], result[j][i + 1])
            for i in range(8):
                for j in range(8):
                    result[i][j], result[i + 1][j + 1] = neg_mast(result[i][j], result[i + 1][j + 1])  
                    result[i + 1][j], result[i][j + 1] = neg_mast(result[i + 1][j], result[i][j + 1])
    elif good(d_from):
        for i in range(5):
            sx, sy = 4 + 4 * d_from[0] - i * d_from[1], 4 + 4 * d_from[1] + i * d_from[0]
            result[sy][sx] = neg(result[sy][sx])

    else:
        for i in range(5):
            sx, sy = 4 + 4 * d_to[0] + i * d_to[1], 4 + 4 * d_to[1] - i * d_to[0]
            result[sy][sx] = neg(result[sy][sx])

    for x in range(9):
        for y in range(9):
            result[y][x] += 8
            result[y][x] %= 8

    return result


def field2str(field):
    result = ""
    for x in range(len(field)):
        for y in range(len(field[x])):
            if field[x][y] >= 0:
                result += "\\darr{{{0}}}{{{1}}}{{{2}}};".format(x / 2.0, y / 2.0, arr[field[x][y]])
        result += "\n"
    return result

def get_field(d_from, d_to):
    field = build_field(d_from, d_to)
    result = field2str(field)
    if good(d_from) != good(d_to):
        s = ((d_from[0] + d_to[0]), (d_from[1] + d_to[1]))
        sx, sy = 4.5 + s[0] * 3.5 + (d_to[1] - d_from[1]) * 2.0, 4.5 + s[1] * 3.5 - (d_to[0] - d_from[0]) * 2.0        
        result += pat_ellipse.format(sx / 2.0, sy / 2.0, 0.6 + 0.2 * abs(s[1]), 0.6 + 0.2 * abs(s[0]))
    return result


d = [(-1, 0), (0, 1), (1, 0), (0, -1), (0, 0)]
L, U, R, D, N = 0, 1, 2, 3, 4
plan = [[(R, D), (R, L), (D, L)],
        [(U, D), (N, N), (D, U)],
        [(U, R), (L, R), (L, U)],
        [(D, R), (L, D), (D, N)],
        [(R, U), (U, L), (N, U)],
        [(R, N), (N, L), (N, D)],
        [(N, R), (L, N), (U, N)]]

def print_all():
    print prefix.format("8cm", "6cm")
    for y in range(len(plan)):
        for x in range(len(plan[y])):
            d_from, d_to = d[plan[y][x][0]], d[plan[y][x][1]]
            ar_from, ar_to = "", ""
            if good(d_from):
                ar_from = pat_arrow.format( -1.5 + d_from[0] * 0.5, 2 + d_from[1] * 0.5,
                                            -1.5 + d_from[0] * 0.1, 2 + d_from[1] * 0.1)
            if good(d_to):
                ar_to = pat_arrow.format(-1.5 + d_to[0] * 0.1, 2 + d_to[1] * 0.1,
                                         -1.5 + d_to[0] * 0.5, 2 + d_to[1] * 0.5)
            pos_x = x
            pos_y = len(plan) - y - 1
            field = get_field(d_from, d_to)
            print pat_case.format(pos_x, pos_y, ar_from, ar_to, field)
    print postfix.format()

def print_field():
    f = build_field(d[L], d[N])
    for fx in f:
        print fx

example =  [[(D, R), (L, D)],
            [(L, U), (U, N)]]

block = """
        \\begin{{scope}}[xshift= {0} * \\xstep, yshift = {1} * \\ystep]   
            {2}
        \\end{{scope}}
"""

around = """
        \\begin{{scope}}[xshift= {0}, yshift = {1}]   
            {2}
        \\end{{scope}}
"""

def bound_field(nx, ny):
    w = 5 + 9 * nx
    h = 2 + 9 * ny
    field = [ [-1] * w for i in range(h) ]
    for i in range(h):
        field[i][0] = 7
        field[i][1] = 6
        field[i][2] = 5
        field[i][3] = 4
        field[i][w - 1] = 4
    for i in range(3, w):
        field[0][i] = 3
        field[h - 1][i] = 5
    sm = [[7, 6, 5, 5],
          [7, 6, 5, 6],
          [7, 7, 7, 7],
          [0, 0, 0, 0],
          [1, 1, 1, 1],
          [1, 2, 2, 2],
          [1, 2, 3, 3],
          [1, 2, 3, 3],
          [1, 2, 3, 3]]
    for i in range(len(sm)):
        for j in range(len(sm[i])):
            field[len(sm) - 1 - i][j] = sm[i][j]
    return field

pat_line = "\\draw[lw] ({0}, {1}) -- ({2}, {3});\n"
pat_block_cap = "\\draw ({0}, {1}) node[rotate=45] {{\\bf \\Large Block {2}, {3}}};\n"

pat_points = """
            \\begin{{scope}}[yshift={0}, xshift={1}]
                {2}

                \\node[xshift=3mm] at (1.5, 0.25) {{$\\Rightarrow$}};
            \\end{{scope}}
            """



def points():
    result = ""
    h = len(example)
    for yp in range(len(example)):
        for x in range(len(example[yp])):
            d_from, d_to = d[example[yp][x][0]], d[example[yp][x][1]]
            y = h - 1 - yp
            result += "\\node[fill=black, circle, inner sep=0.7mm] at ({0}, {1}) {{}};\n".format(x * 0.5, y * 0.5)
            if good(d_to):
                result += pat_arrow.format(x * 0.5 + d_to[0] * 0.1, y * 0.5 + d_to[1] * 0.1,
                                           x * 0.5 + d_to[0] * 0.4, y * 0.5 + d_to[1] * 0.4)
    print pat_points.format("4.5cm", "-3cm", result)

def print_example():
    print prefix.format("4.5cm", "4.5cm")
    h = len(example)
    w = len(example[0])
    eh = h * 9 + 2
    ew = w * 9 + 5
    print "\\draw[step=.5cm,style=help lines] (0, 0) grid ({0} * 0.5, {1} * 0.5);\n".format(ew, eh)
    for i in range(h + 1):
        print pat_line.format(0.5 * 4, 0.5 * (1 + i * 9), (ew - 1) * 0.5, 0.5 * (1 + i * 9))
    for i in range(w + 1):
        print pat_line.format(0.5 * (4 + i * 9), 1 * 0.5, 0.5 * (4 + i * 9), (eh - 1) * 0.5)
    print pat_line.format(0, 0.5, 2, 0.5)
    print pat_line.format(0, 5, 2, 5)

    points()

    print "\\begin{scope}[xshift=2cm, yshift=0.5cm]\n"
    for y in range(h):
        for x in range(w):
            d_from, d_to = d[example[y][x][0]], d[example[y][x][1]]
            pos_x = x
            pos_y = len(example) - y - 1
            field = get_field(d_from, d_to)
            print block.format(pos_x, pos_y, field)
            # print pat_block_cap.format((pos_x + 0.5) * 4.5, (pos_y + 0.5) * 4.5, pos_x + 1, pos_y + 1)
    print "\\end{scope}\n"
    print around.format("0cm", "0cm", field2str(bound_field(2, 2)))
    print postfix.format()

print_example()
